Learning to Generate Multiple Style Transfer Outputs for an Input Sentence

Text style transfer refers to the task of rephrasing a given text in a different style. While various methods have been proposed to advance the state of the art, they often assume the transfer output follows a delta distribution, and thus their models cannot generate different style transfer results for a given input text. To address the limitation, we propose a one-to-many text style transfer framework. In contrast to prior works that learn a one-to-one mapping that converts an input sentence to one output sentence, our approach learns a one-to-many mapping that can convert an input sentence to multiple different output sentences, while preserving the input content. This is achieved by applying adversarial training with a latent decomposition scheme. Specifically, we decompose the latent representation of the input sentence to a style code that captures the language style variation and a content code that encodes the language style-independent content. We then combine the content code with the style code for generating a style transfer output. By combining the same content code with a different style code, we generate a different style transfer output. Extensive experimental results with comparisons to several text style transfer approaches on multiple public datasets using a diverse set of performance metrics validate effectiveness of the proposed approach.

==> figs/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import mpltools\n",
    "from mpltools import style\n",
    "from mpltools import layout\n",
    "from mpltools import color\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pylab\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "copypast = [11.3, 99.9]\n",
    "ours = [80.4, 77.9]\n",
    "fader = [13.0, 91.8]\n",
    "multid = [47.6, 82.9]\n",
    "dr = [89.6, 57.2]\n",
    "cae = [74, 83]\n",
    "\n",
    "\n",
    "ours_x = [28.3, 29.3, 38.1, 43.1, 47.4, 51.3, 56.1, 58.4, 62.0, 66.1, 67.7, 70.9, 73.3, 75.4, 76.9, 77.1, 77.5, 77.9]\n",
    "ours_y = [100, 99.4, 88.6, 91.0, 90.2, 89.6, 89.8, 88.8, 88.8, 87.8, 85.8, 87.0, 85.2, 83.6, 81.0, 80.2, 80.6, 80.4]\n",
    "\n",
    "# pylab.plot(ours[1], ours[0], 'bo', label='Ours')\n",
    "pylab.plot(copypast[1], copypast[0], 'h', label='CopyPast', markersize=12)\n",
    "pylab.plot(cae[0], cae[1], 'X', label='CAE', markersize=12)\n",
    "# pylab.plot(fader[1], fader[0], 'D', label='Fader', markersize=12)\n",
    "pylab.plot(multid[1], multid[0], 'P', label='MultiDecoder', markersize=12)\n",
    "pylab.plot(dr[1], dr[0], '*', label='DeleteRetrieve', markersize=12)\n",
    "pylab.plot(ours_x, ours_y, 'b:', label='Ours', linewidth=2)\n",
    "\n",
    "pylab.ylabel('Style Score') \n",
    "pylab.xlabel('Content Preservation Score') \n",
    "pylab.suptitle('Performance Comparison on Yelp500')\n",
    "pylab.legend()\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower left')\n",
    "pylab.xlim(40, 100)\n",
    "pylab.ylim(0, 100)\n",
    "pylab.savefig(\"s_yelp.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 16})\n",
    "copypast = [99.9, 11.3]\n",
    "cae = [83, 80]\n",
    "bts = [90, 60]\n",
    "\n",
    "\n",
    "ours_x = [43.71, 39.3, 43.6, 43.8, 46.2, 51.2, 57.3, 63.3, 67.9, 71.4, 73.8, 76.3, 78.4, 80.3, 81.8, 83.1, 84.1, 85.1, 86.1]\n",
    "ours_y = [99.68, 99.9, 99.9, 99.9, 99.9, 99.6, 97.4, 96.4, 95.3, 94.4, 93.8, 92.6, 90.6, 88.8, 85.9, 82.6, 79.7, 76.6, 74.2]\n",
    "\n",
    "ours_x_nn = [81.84, 83.21, 84.23, 85.19, 86.12]\n",
    "ours_y_nn = [86.29, 82.68, 79.50, 76.20, 73.71]\n",
    "\n",
    "# pylab.plot(ours[1], ours[0], 'bo', label='Ours')\n",
    "pylab.plot(copypast[0], copypast[1], 'h', label='CopyPast', markersize=12)\n",
    "pylab.plot(cae[0], cae[1], 'X', label='CAE', markersize=12)\n",
    "pylab.plot(bts[0], bts[1], 'mo', label='BTS', markersize=12)\n",
    "pylab.plot(ours_x, ours_y, 'b:', label='Ours', linewidth=2)\n",
    "\n",
    "# pylab.plot(ours_x_nn, ours_y_nn, 'r-', label='Ours-NN', linewidth=3)\n",
    "\n",
    "pylab.ylabel('Style Score') \n",
    "pylab.xlabel('Content Preservation Score') \n",
    "pylab.suptitle('Performance Comparison on Yelp25000')\n",
    "pylab.legend()\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower left')\n",
    "pylab.xlim(40, 100)\n",
    "pylab.ylim(0, 100)\n",
    "pylab.savefig(\"full_yelp.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 16})\n",
    "copypast = [99.9, 11.3]\n",
    "fader = [45.6, 67.8]\n",
    "multid = [47.6, 82.9]\n",
    "cae = [61.8, 58.4]\n",
    "\n",
    "dr = [60, 74]\n",
    "r = [55.8, 59.8]\n",
    "\n",
    "# ours_x = [43.8, 44.8, 44.8, 45.9, 67.6, 84.2]\n",
    "# ours_y = [99.6, 80.2, 77.6, 75, 69.2, 46.6]\n",
    "\n",
    "ours_y = [95.0, 89.8, 80.8, 78.4, 71.2, 67.4, 60.6, 53.8, 51.6, 48.8]\n",
    "ours_x = [46.5, 49.5, 55.1, 61.8, 66.9, 71.3, 75.1, 78.5, 81.5, 84.2]\n",
    "\n",
    "# pylab.plot(ours[1], ours[0], 'bo', label='Ours')\n",
    "pylab.plot(copypast[0], copypast[1], 'h', label='CopyPast', markersize=12)\n",
    "pylab.plot(cae[0], cae[1], 'X', label='CAE', markersize=12)\n",
    "# pylab.plot(fader[1], fader[0], 'D', label='Fader', markersize=12)\n",
    "pylab.plot(multid[1], multid[0], 'P', label='MultiDecoder', markersize=12)\n",
    "pylab.plot(dr[1], dr[0], '*', label='DeleteAndRetrieve', markersize=12)\n",
    "pylab.plot(ours_x, ours_y, 'b:', label='Ours', linewidth=2)\n",
    "\n",
    "pylab.ylabel('Style Score') \n",
    "pylab.xlabel('Content Preservation Score') \n",
    "pylab.suptitle('Performance Comparison on Amazon Reviews')\n",
    "pylab.legend()\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower left',prop={'size': 14})\n",
    "pylab.xlim(0, 100)\n",
    "pylab.ylim(0, 100)\n",
    "pylab.savefig(\"amazon.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# content = [43.71, 39.3, 43.6, 43.8, 46.2, 51.2, 57.3, 63.3, 67.9, 71.4, 73.8, 76.3, 78.4, 80.3, 81.8, 83.1, 84.1, 85.1, 86.1]\n",
    "# style = [99.68, 99.9, 99.9, 99.9, 99.9, 99.6, 97.4, 96.4, 95.3, 94.4, 93.8, 92.6, 90.6, 88.8, 85.9, 82.6, 79.7, 76.6, 74.2]\n",
    "content = [43.71, 39.3, 43.6, 43.8, 46.2, 51.2, 57.3, 63.3, 67.9, 71.4, 73.8, 76.3, 78.4, 80.3, 81.8, 83.1, 83.4, 83.8, 83.9]\n",
    "style = [99.68, 99.9, 99.9, 99.9, 99.9, 99.6, 97.4, 96.4, 95.3, 94.4, 93.8, 92.6, 90.6, 88.8, 85.9, 82.6, 82.2, 81.8, 82.1]\n",
    "\n",
    "line_y = [95, 85, 75, 70]\n",
    "line_x = [17, 17, 17, 17]\n",
    "\n",
    "t = [2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]\n",
    "pylab.plot(t, style, ':', label='Style', linewidth=2)\n",
    "pylab.plot(t, content, ':', label='Content', linewidth=2)\n",
    "pylab.plot(line_x, line_y, linewidth=1)\n",
    "\n",
    "\n",
    "pylab.ylabel('Score') \n",
    "pylab.xlabel('Training Epoch') \n",
    "# pylab.suptitle('Trade-off between Content Preservation and Style Transfer')\n",
    "pylab.legend()\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower left')\n",
    "pylab.xlim(1, 20)\n",
    "pylab.ylim(60, 100)\n",
    "pylab.savefig(\"tradeoff.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "content = [43.71, 39.3, 43.6, 43.8, 46.2, 51.2, 57.3, 63.3, 67.9, 71.4, 73.8, 76.3, 78.4, 80.3, 81.8, 83.1, 84.1, 85.1, 86.1]\n",
    "style = [99.68, 99.9, 99.9, 99.9, 99.9, 99.6, 97.4, 96.4, 95.3, 94.4, 93.8, 92.6, 90.6, 88.8, 85.9, 82.6, 79.7, 76.6, 74.2]\n",
    "\n",
    "top10_s = [99.9, 97.4, 96.1, 92.3, 87.8, 80.6, 76.1, 71.0, 64.0, 62.6, 58.0, 57.7, 53.9, 51.0, 49.2]\n",
    "top10_c = [45.0, 45.3, 50.0, 58.0, 64.3, 69.8, 74.6, 78.0, 80.1, 82.0, 84.0, 84.0, 86.3, 87.8, 88.8]\n",
    "top100_s = [99.9, 96.3, 95.5, 92.5, 88.1, 79.9, 74.5, 68.6, 60.4, 59.2, 54.4, 54.2, 50.7, 48.9, 46.6]\n",
    "top100_c = [44.8, 44.9, 50.5, 58.5, 65.6, 70.5, 75.1, 78.8, 81.6, 83.9, 86.0, 85.9, 88.1, 88.9, 90.0]\n",
    "top1000_s = [99.9, 98.0, 96.6, 94.5, 90.3, 84.1, 78.9, 74.9, 66.9, 65.7, 63.3, 61.2, 58.3, 55.1, 53.3]\n",
    "top1000_c = [44.5, 42.9, 46.7, 53.7, 61.3, 67.0, 72.4, 75.9, 77.9, 80.7, 82.1, 81.9, 84.0, 85.1, 86.2]\n",
    "t = [2,3,4,5,6,7,8,9,10,11,12,13,14,15, 16, 17, 18, 19, 20]\n",
    "t15 = [2,3,4,5,6,7,8,9,10,11,12,13,14,15, 16]\n",
    "# pylab.plot(t, content, 'b:', label='Content Preservation', linewidth=2)\n",
    "pylab.plot(t, style, '-', label='Any pairs', linewidth=2)\n",
    "pylab.plot(t15, top1000_s, '-', label='Random Top1000 pairs', linewidth=2)\n",
    "pylab.plot(t15, top100_s, '-', label='Random Top100 pairs', linewidth=2)\n",
    "pylab.plot(t15, top10_s, '-', label='Random Top10 pairs', linewidth=2)\n",
    "\n",
    "pylab.ylabel('Style Score') \n",
    "pylab.xlabel('Training Epoch') \n",
    "pylab.suptitle('Style Transfer with Different Sampling Strategy')\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower left',prop={'size': 14})\n",
    "pylab.xlim(2, 15)\n",
    "pylab.ylim(30, 100)\n",
    "pylab.savefig(\"nnsample_style.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "content = [43.71, 39.3, 43.6, 43.8, 46.2, 51.2, 57.3, 63.3, 67.9, 71.4, 73.8, 76.3, 78.4, 80.3, 81.8]\n",
    "style = [99.68, 99.9, 99.9, 99.9, 99.9, 99.6, 97.4, 96.4, 95.3, 94.4, 93.8, 92.6, 90.6, 88.8, 85.9, 82.6, 79.7, 76.6, 74.2]\n",
    "\n",
    "top10_s = [99.9, 97.4, 96.1, 92.3, 87.8, 80.6, 76.1, 71.0, 64.0, 62.6, 58.0, 57.7, 53.9, 51.0, 49.2]\n",
    "top10_c = [45.0, 45.3, 50.0, 58.0, 64.3, 69.8, 74.6, 78.0, 80.1, 82.0, 84.0, 84.0, 86.3, 87.8, 88.8]\n",
    "top100_s = [99.9, 96.3, 95.5, 92.5, 88.1, 79.9, 74.5, 68.6, 60.4, 59.2, 54.4, 54.2, 50.7, 48.9, 46.6]\n",
    "top100_c = [44.8, 44.9, 50.5, 58.5, 65.6, 70.5, 75.1, 78.8, 81.6, 83.9, 86.0, 85.9, 88.1, 88.9, 90.0]\n",
    "top1000_s = [99.9, 98.0, 96.6, 94.5, 90.3, 84.1, 78.9, 74.9, 66.9, 65.7, 63.3, 61.2, 58.3, 55.1, 53.3]\n",
    "top1000_c = [44.5, 42.9, 46.7, 53.7, 61.3, 67.0, 72.4, 75.9, 77.9, 80.7, 82.1, 81.9, 84.0, 85.1, 86.2]\n",
    "t = [2,3,4,5,6,7,8,9,10,11,12,13,14,15, 16, 17, 18, 19, 20]\n",
    "t15 = [2,3,4,5,6,7,8,9,10,11,12,13,14,15, 16]\n",
    "# pylab.plot(t, content, 'b:', label='Content Preservation', linewidth=2)\n",
    "pylab.plot(t15, content, '-', label='Any pairs', linewidth=2)\n",
    "pylab.plot(t15, top1000_c, '-', label='Random Top1000 pairs', linewidth=2)\n",
    "pylab.plot(t15, top100_c, '-', label='Random Top100 pairs', linewidth=2)\n",
    "pylab.plot(t15, top10_c, '-', label='Random Top10 pairs', linewidth=2)\n",
    "\n",
    "pylab.ylabel('Content Preservation Score') \n",
    "pylab.xlabel('Training Epoch') \n",
    "pylab.suptitle('Content Preservation with Different Sampling Strategy')\n",
    "\n",
    "pylab.grid()\n",
    "pylab.legend(loc='lower right',prop={'size': 14})\n",
    "pylab.xlim(2, 16)\n",
    "pylab.ylim(30, 100)\n",
    "pylab.savefig(\"nnsample_content.pdf\", bbox_inches='tight')\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

